Quantum Spectral Curve for a Cusped Wilson Line in N=4 SYM

We show that the Quantum Spectral Curve (QSC) formalism, initially formulated for the spectrum of anomalous dimensions of all local single trace operators in N=4 SYM, can be extended to the generalized cusp anomalous dimension for all values of the parameters. We find that the large spectral parameter asymptotics and some analyticity properties have to be modified, but the functional relations are unchanged. As a demonstration, we find an all-loop analytic expression for the first two nontrivial terms in the small |phi \pm theta| expansion. We also present nonperturbative numerical results at generic angles which match perfectly 4-loop perturbation theory and the classical string prediction. The reformulation of the problem in terms of the QSC opens the possibility to explore many open questions. We attach to this paper several Mathematica notebooks which should facilitate future studies.

==> anc/CuspDataset.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     21791,        600]
NotebookOptionsPosition[     21353,        581]
NotebookOutlinePosition[     21733,        597]
CellTagsIndexPosition[     21690,        594]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Numerical", " ", "values", " ", "of", " ", "Gamma_cusp", " ", "for", " ",
      "\[Phi]"}], "=", 
    RowBox[{"\[Pi]", "/", "4"}]}], ",", 
   RowBox[{"\[Theta]", "=", 
    RowBox[{"4", 
     RowBox[{"\[Pi]", "/", "10"}], " ", "in", " ", "a", " ", "range", " ", 
     "of", " ", "values", " ", "of", " ", "the", " ", "coupling", " ", 
     RowBox[{"g", ".", "\[IndentingNewLine]", "The"}], " ", "data", " ", "is",
      " ", "given", " ", "as", " ", "a", " ", "list", " ", "of", " ", 
     "values", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"g", ",", " ", 
        RowBox[{"Gamma_cusp", 
         RowBox[{"(", "g", ")"}]}]}], "}"}], ".", "\[IndentingNewLine]", 
      "To"}], " ", "get", " ", "the", " ", "number", " ", "of", " ", "digits",
      " ", "of", " ", "precision"}]}], ",", " ", 
   RowBox[{"apply", " ", 
    RowBox[{"Precision", "[", "]"}], " ", "to", " ", "the", " ", "value", " ",
     "of", " ", "Gamma_cusp"}], ",", " ", 
   RowBox[{
   "for", " ", "example", " ", "the", " ", "first", " ", "entry", " ", "has", 
    " ", "30", " ", "digits", " ", 
    RowBox[{"precision", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.652782464745101*^9, 3.6527827329574423`*^9}, {
  3.652782984268816*^9, 3.652783041427086*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TabRes", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "80"}], ",", " ", 
       "0.0001380624476588272476846419348655484344531509629391004113`30."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "40"}], ",", " ", 
       "0.0005508813033452996915346542660853608562698850773693443431`30."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "80"}], ",", " ", 
       "0.0012344016267376776719793888997929972454751450842022302299`30."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "20"}], ",", " ", 
       "0.0021820298829998365290439801610459202345285370772727380798`30."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "16"}], ",", " ", 
       "0.0033848684649901641106603710000123102003433405026022194364`30."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "40"}], ",", " ", 
       "0.0048320204946718169194780482749085625632750442892471219481`30."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "80"}], ",", " ", 
       "0.0065109446564373998289988431786677104399541062194396605958`30."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "10"}], ",", " ", 
       "0.008407838088577754205094777967584697804763968323242951062`30."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "/", "80"}], ",", " ", 
       "0.0105080257348191213736187320551641179431767760851181117583`29."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "8"}], ",", " ", 
       "0.0127963367266016871982490060147167822549017131310366025098`28."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", "/", "80"}], ",", " ", 
       "0.0152574518355935938191206240611848690783302714081497442199`23."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "20"}], ",", " ", 
       "0.0178762102355446594271781009401410512371073939745157733478`22."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"13", "/", "80"}], ",", " ", 
       "0.020637868195782867988724017895558189454342118112198143482`22."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "40"}], ",", " ", 
       "0.0235283064423363294418154452805140675749110474943801850279`21."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "16"}], ",", " ", 
       "0.0265341864467025565569397202673084483640637083617347708152`20."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "5"}], ",", " ", 
       "0.0296430586575335566572050530479510381679807998513171104698`19."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"17", "/", "80"}], ",", " ", 
       "0.0328434276235988141021954912277937485899827821483426166485`19."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "/", "40"}], ",", " ", 
       "0.03612478011111379420280596369060172355`18."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"19", "/", "80"}], ",", " ", 
       "0.03947758280259479447087607006968629821`18."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "4"}], ",", " ", 
       "0.0428932561182854984422429819270797282129429585983889442282`20."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"21", "/", "80"}], ",", " ", 
       "0.0463641302728547982716791549340031620684466889735725866729`20."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", "/", "40"}], ",", " ", 
       "0.049883389007129791771468827006721249599437793096079471724`19."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"23", "/", "80"}], ",", " ", 
       "0.0534450056338429537073171792053956516888818214378125563654`19."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "10"}], ",", " ", 
       "0.0570436751990123347345516173882720011754337785965762114572`19."}], 
      "}"}], ",", " ", "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "16"}], ",", " ", 
       "0.06067474575227371261992114721079741318`18."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"13", "/", "40"}], ",", " ", 
       "0.06433415098285733029325299125409466838`17."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"27", "/", "80"}], ",", " ", 
       "0.06801834583659140305840679949608449374`17."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "20"}], ",", " ", 
       "0.0717242461924694430664098401752523299`17."}], "}"}], ",", " ", "\n",
      " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"29", "/", "80"}], ",", " ", 
       "0.0754491732438416662403514969669061018`16."}], "}"}], ",", " ", "\n",
      " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "8"}], ",", " ", 
       "0.07919080289148600598981214592016755605`16."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"31", "/", "80"}], ",", " ", 
       "0.08294712020228591694508658695611016976`16."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "/", "5"}], ",", " ", 
       "0.08671637880504597213549105913075237915`16."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"33", "/", "80"}], ",", " ", 
       "0.09049706497110293403938444408482476253`15."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"17", "/", "40"}], ",", " ", 
       "0.094287866049701941758388474946116339`15."}], "}"}], ",", " ", "\n", 
     " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "16"}], ",", " ", 
       "0.09808764288585719962211499283277788378`15."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "/", "20"}], ",", " ", 
       "0.10189540583246455383935980379796416512`14."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"37", "/", "80"}], ",", " ", 
       "0.10571029397126462690334521766173768749`14."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"19", "/", "40"}], ",", " ", 
       "0.10953155717287209889603711095259302555`14."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"39", "/", "80"}], ",", " ", 
       "0.11335854064983513200002053455826839786`14."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", " ", 
       "0.11719067168505742342994259591636252778`14."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"41", "/", "80"}], ",", " ", 
       "0.12102744824833340069283765068662355396`13."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"21", "/", "40"}], ",", " ", 
       "0.12486842924439732289803840064391123529`13."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"43", "/", "80"}], ",", " ", 
       "0.1287132261655399654962950791295420492`13."}], "}"}], ",", " ", "\n",
      " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", "/", "20"}], ",", " ", 
       "0.13256149594972004083429015612843556577`13."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "/", "16"}], ",", " ", 
       "0.13641293487074151239686417888448074053`12."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"23", "/", "40"}], ",", " ", 
       "0.14026727331027224005666783336837277944`12."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"47", "/", "80"}], ",", " ", 
       "0.14412427128220112163836031052513699164`12."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "5"}], ",", " ", 
       "0.14798371459813954639745427641662277578`12."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"49", "/", "80"}], ",", " ", 
       "0.15184541157890887906653405412580824717`12."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "/", "8"}], ",", " ", 
       "0.15570919023079986523933712446068532287`12."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"51", "/", "80"}], ",", " ", 
       "0.15957489581744246330260134160685502366`12."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"13", "/", "20"}], ",", " ", 
       "0.1634423887684901369308654140750603058`12."}], "}"}], ",", " ", "\n",
      " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"53", "/", "80"}], ",", " ", 
       "0.16731154287520002700569830669317141566`11."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"27", "/", "40"}], ",", " ", 
       "0.17118224373056693112311215944556018243`11."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", "/", "16"}], ",", " ", 
       "0.17505438737811677084855627516471587135`11."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "/", "10"}], ",", " ", 
       "0.17892787913893958450756300398520745063`11."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"57", "/", "80"}], ",", " ", 
       "0.1828026325911813245606774048700730893`11."}], "}"}], ",", " ", "\n",
      " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"29", "/", "40"}], ",", " ", 
       "0.18667856868013956047659195325739245647`11."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"59", "/", "80"}], ",", " ", 
       "0.19055561494042672269937442816383070751`10."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "/", "4"}], ",", " ", 
       "0.19443370481446763842558948188537436487`10."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"61", "/", "80"}], ",", " ", 
       "0.19831277705396483068974935377111762434`10."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"31", "/", "40"}], ",", " ", 
       "0.20219277519296302158019967235014605035`10."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"63", "/", "80"}], ",", " ", 
       "0.2060736470828310941425083864513838497`10."}], "}"}], ",", " ", "\n",
      " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", "/", "5"}], ",", " ", 
       "0.20995534448091330743672895726354936731`10."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"13", "/", "16"}], ",", " ", 
       "0.21383782268574096225032552421765958165`10."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"33", "/", "40"}], ",", " ", 
       "0.2177210402129138643108919419595705458`10."}], "}"}], ",", " ", "\n",
      " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"67", "/", "80"}], ",", " ", 
       "0.22160495850627611971970415512191355754`10."}], "}"}], ",", " ", 
     "\n", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"17", "/", "20"}], ",", " ", 
       "0.22548954168009846248242728599082929183`10."}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.652782464745101*^9, 3.6527825960126095`*^9}, {
  3.6527827256460238`*^9, 3.6527827269560986`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["TabRes"], "Input",
 CellChangeTimes->{{3.65278273991584*^9, 3.652782740739887*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "80"], 
      "0.0001380624476588272476846419348655484344531509629391004113`30."},
     {
      FractionBox["1", "40"], 
      "0.0005508813033452996915346542660853608562698850773693443431`30."},
     {
      FractionBox["3", "80"], 
      "0.0012344016267376776719793888997929972454751450842022302299`30."},
     {
      FractionBox["1", "20"], 
      "0.0021820298829998365290439801610459202345285370772727380798`30."},
     {
      FractionBox["1", "16"], 
      "0.0033848684649901641106603710000123102003433405026022194364`30."},
     {
      FractionBox["3", "40"], 
      "0.0048320204946718169194780482749085625632750442892471219481`30."},
     {
      FractionBox["7", "80"], 
      "0.0065109446564373998289988431786677104399541062194396605958`30."},
     {
      FractionBox["1", "10"], 
      "0.008407838088577754205094777967584697804763968323242951062`30."},
     {
      FractionBox["9", "80"], 
      "0.0105080257348191213736187320551641179431767760851181117583`29."},
     {
      FractionBox["1", "8"], 
      "0.0127963367266016871982490060147167822549017131310366025098`28."},
     {
      FractionBox["11", "80"], 
      "0.0152574518355935938191206240611848690783302714081497442199`23."},
     {
      FractionBox["3", "20"], 
      "0.0178762102355446594271781009401410512371073939745157733478`22."},
     {
      FractionBox["13", "80"], 
      "0.020637868195782867988724017895558189454342118112198143482`22."},
     {
      FractionBox["7", "40"], 
      "0.0235283064423363294418154452805140675749110474943801850279`21."},
     {
      FractionBox["3", "16"], 
      "0.0265341864467025565569397202673084483640637083617347708152`20."},
     {
      FractionBox["1", "5"], 
      "0.0296430586575335566572050530479510381679807998513171104698`19."},
     {
      FractionBox["17", "80"], 
      "0.0328434276235988141021954912277937485899827821483426166485`19."},
     {
      FractionBox["9", "40"], "0.03612478011111379420280596369060172355`18."},
     {
      FractionBox["19", "80"], "0.03947758280259479447087607006968629821`18."},
     {
      FractionBox["1", "4"], 
      "0.0428932561182854984422429819270797282129429585983889442282`20."},
     {
      FractionBox["21", "80"], 
      "0.0463641302728547982716791549340031620684466889735725866729`20."},
     {
      FractionBox["11", "40"], 
      "0.049883389007129791771468827006721249599437793096079471724`19."},
     {
      FractionBox["23", "80"], 
      "0.0534450056338429537073171792053956516888818214378125563654`19."},
     {
      FractionBox["3", "10"], 
      "0.0570436751990123347345516173882720011754337785965762114572`19."},
     {
      FractionBox["5", "16"], "0.06067474575227371261992114721079741318`18."},
     {
      FractionBox["13", "40"], "0.06433415098285733029325299125409466838`17."},
     {
      FractionBox["27", "80"], "0.06801834583659140305840679949608449374`17."},
     {
      FractionBox["7", "20"], "0.0717242461924694430664098401752523299`17."},
     {
      FractionBox["29", "80"], "0.0754491732438416662403514969669061018`16."},
     {
      FractionBox["3", "8"], "0.07919080289148600598981214592016755605`16."},
     {
      FractionBox["31", "80"], "0.08294712020228591694508658695611016976`16."},
     {
      FractionBox["2", "5"], "0.08671637880504597213549105913075237915`16."},
     {
      FractionBox["33", "80"], "0.09049706497110293403938444408482476253`15."},
     {
      FractionBox["17", "40"], "0.094287866049701941758388474946116339`15."},
     {
      FractionBox["7", "16"], "0.09808764288585719962211499283277788378`15."},
     {
      FractionBox["9", "20"], "0.10189540583246455383935980379796416512`14."},
     {
      FractionBox["37", "80"], "0.10571029397126462690334521766173768749`14."},
     {
      FractionBox["19", "40"], "0.10953155717287209889603711095259302555`14."},
     {
      FractionBox["39", "80"], "0.11335854064983513200002053455826839786`14."},
     {
      FractionBox["1", "2"], "0.11719067168505742342994259591636252778`14."},
     {
      FractionBox["41", "80"], "0.12102744824833340069283765068662355396`13."},
     {
      FractionBox["21", "40"], "0.12486842924439732289803840064391123529`13."},
     {
      FractionBox["43", "80"], "0.1287132261655399654962950791295420492`13."},
     {
      FractionBox["11", "20"], "0.13256149594972004083429015612843556577`13."},
     {
      FractionBox["9", "16"], "0.13641293487074151239686417888448074053`12."},
     {
      FractionBox["23", "40"], "0.14026727331027224005666783336837277944`12."},
     {
      FractionBox["47", "80"], "0.14412427128220112163836031052513699164`12."},
     {
      FractionBox["3", "5"], "0.14798371459813954639745427641662277578`12."},
     {
      FractionBox["49", "80"], "0.15184541157890887906653405412580824717`12."},
     {
      FractionBox["5", "8"], "0.15570919023079986523933712446068532287`12."},
     {
      FractionBox["51", "80"], "0.15957489581744246330260134160685502366`12."},
     {
      FractionBox["13", "20"], "0.1634423887684901369308654140750603058`12."},
     {
      FractionBox["53", "80"], "0.16731154287520002700569830669317141566`11."},
     {
      FractionBox["27", "40"], "0.17118224373056693112311215944556018243`11."},
     {
      FractionBox["11", "16"], "0.17505438737811677084855627516471587135`11."},
     {
      FractionBox["7", "10"], "0.17892787913893958450756300398520745063`11."},
     {
      FractionBox["57", "80"], "0.1828026325911813245606774048700730893`11."},
     {
      FractionBox["29", "40"], "0.18667856868013956047659195325739245647`11."},
     {
      FractionBox["59", "80"], "0.19055561494042672269937442816383070751`10."},
     {
      FractionBox["3", "4"], "0.19443370481446763842558948188537436487`10."},
     {
      FractionBox["61", "80"], "0.19831277705396483068974935377111762434`10."},
     {
      FractionBox["31", "40"], "0.20219277519296302158019967235014605035`10."},
     {
      FractionBox["63", "80"], "0.2060736470828310941425083864513838497`10."},
     {
      FractionBox["4", "5"], "0.20995534448091330743672895726354936731`10."},
     {
      FractionBox["13", "16"], "0.21383782268574096225032552421765958165`10."},
     {
      FractionBox["33", "40"], "0.2177210402129138643108919419595705458`10."},
     {
      FractionBox["67", "80"], "0.22160495850627611971970415512191355754`10."},
     {
      FractionBox["17", "20"], "0.22548954168009846248242728599082929183`10."}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.6527827410509048`*^9}]
}, Open  ]]
},
WindowSize->{1675, 910},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
Magnification->1.4000000953674316`,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1389, 30, 167, "Input"],
Cell[1949, 52, 12241, 346, 1717, "Input"],
Cell[CellGroupData[{
Cell[14215, 402, 97, 1, 41, "Input"],
Cell[14315, 405, 7022, 173, 2396, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/NearBPSWeakCoupling.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     94120,       2755]
NotebookOptionsPosition[     91540,       2673]
NotebookOutlinePosition[     92361,       2701]
CellTagsIndexPosition[     92318,       2698]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "This", " ", "notebook", " ", "generates", " ", "the", " ", "weak"}], "-", 
   RowBox[{"coupling", " ", "expansion", " ", "of", " ", "the", " ", "all"}], 
   "-", 
   RowBox[{"loop", " ", "near"}], "-", 
   RowBox[{"BPS", " ", "result", " ", "from", " ", "the", " ", 
    RowBox[{"paper", ".", "\[IndentingNewLine]", "Uses"}], " ", 
    "ParallelTable", " ", "to", " ", "increase", " ", 
    RowBox[{"performance", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.648288284552266*^9, 3.6482883033542924`*^9}, {
  3.6482885968587036`*^9, 3.64828860130371*^9}, {3.648289195803542*^9, 
  3.6482892073535585`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{"to", " ", 
   RowBox[{"use", ":", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", " ", "set"}], " ", "NLoops", " ", "in", " ", "the", " ", 
      "section", " ", "\"\<Parameters\>\"", " ", "to", " ", "the", " ", 
      "needed", " ", "value"}], "\[IndentingNewLine]", "-", " ", 
     RowBox[{
     "evaluate", " ", "the", " ", "sections", " ", "\"\<Parameters\>\"", " ", 
      "and", " ", "\"\<Tools\>\""}], "\[IndentingNewLine]", "-", " ", 
     RowBox[{
     "section", " ", "\"\<Usage\>\"", " ", "shows", " ", "how", " ", "to", 
      " ", "extract", " ", "the", " ", "result"}]}]}]}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.6482886027787123`*^9, 3.6482887028538523`*^9}}],

Cell[CellGroupData[{

Cell["Parameters", "Title",
 CellChangeTimes->{{3.6482882749522524`*^9, 3.648288276452255*^9}, {
   3.64828833690434*^9, 3.6482883419543467`*^9}, 3.6482886519137807`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "number", " ", "of", " ", "loops", " ", "to", " ", "which", 
    " ", "the", " ", "result", " ", "will", " ", "be", " ", "expanded"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"NLoops", "=", "4"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6482876788534184`*^9, 3.648287683903425*^9}, {
  3.6482882790522585`*^9, 3.648288315254309*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tools", "Title",
 CellChangeTimes->{{3.586763617640625*^9, 3.586763618578125*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PW", "=", 
   RowBox[{"2", "NLoops"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6482871106556225`*^9, 3.6482871127006254`*^9}, {
  3.648287675408413*^9, 3.648287688403431*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"slS", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sm", "[", 
       RowBox[{"1", "/", "x"}], "]"}], "\[Rule]", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"Sinh", "[", 
         RowBox[{"2", "\[Pi]", " ", "u"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "g", " ", "\[Theta]", 
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"1", "/", "x"}]}], ")"}]}], "]"}]}], "-", " ", 
       RowBox[{"Sp", "[", "x", "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sp", "[", 
       RowBox[{"1", "/", "x"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Sinh", "[", 
         RowBox[{"2", "\[Pi]", " ", "u"}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"+", "2"}], " ", "g", " ", "\[Theta]", 
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"1", "/", "x"}]}], ")"}]}], "]"}]}], "-", " ", 
       RowBox[{"Sm", "[", "x", "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6325802205611205`*^9, 3.632580232289791*^9}, {
  3.632589910657998*^9, 3.6325899162973213`*^9}, {3.632674959689475*^9, 
  3.6326749673419123`*^9}, {3.6327377340336533`*^9, 3.6327377457513237`*^9}, {
  3.648286985808448*^9, 3.648287002658471*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"i\[Theta]0", "[", "n_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"g", "^", 
       RowBox[{"Abs", "[", "n", "]"}]}]}]], 
    RowBox[{"BesselI", "[", 
     RowBox[{"n", ",", 
      RowBox[{"4", "\[Pi]", " ", "g", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"\[Theta]", "^", "2"}], "/", 
          RowBox[{"\[Pi]", "^", "2"}]}]}]]}]}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox[
         RowBox[{"\[Pi]", "+", "\[Theta]"}], 
         RowBox[{"\[Pi]", "-", "\[Theta]"}]], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"n", "/", "2"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "n"}], 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"\[Pi]", "-", "\[Theta]"}], 
          RowBox[{"\[Pi]", "+", "\[Theta]"}]], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"n", "/", "2"}], ")"}]}]}]}], 
     RowBox[{"(*", 
      RowBox[{"//", "PowerExpand"}], "*)"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I\[Theta]", "[", "n_", "]"}], "=", 
   RowBox[{
    RowBox[{"g", "^", 
     RowBox[{"Abs", "[", "n", "]"}]}], " ", 
    RowBox[{"i\[Theta]", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i\[Theta]", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"i\[Theta]", "[", 
     RowBox[{"-", "n"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}]}], "/;", 
   RowBox[{"n", "<", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"i\[Theta]", "[", "0", "]"}], "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6333467476988554`*^9, 3.6333467585540824`*^9}, {
  3.633346822036332*^9, 3.633346822962952*^9}, {3.6469812187841215`*^9, 
  3.6469812212467566`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"adding", " ", "more", " ", "terms"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sp0", "[", "x_", "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I\[Theta]", "[", "n", "]"}], " ", 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"-", "n"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"PW", "+", "2"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Sm0", "[", "x_", "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"I\[Theta]", "[", "n", "]"}], " ", 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"-", "n"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{"PW", "+", "2"}]}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6337696423796005`*^9, 3.633769647024866*^9}, {
   3.633773998079732*^9, 3.633774012263543*^9}, {3.6337753489246364`*^9, 
   3.63377535143578*^9}, 3.6482126574226685`*^9, {3.648212734457777*^9, 
   3.6482127359027786`*^9}, {3.6482134705048094`*^9, 3.64821347090481*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", "u_", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"u", "-", 
        RowBox[{"2", " ", "g"}]}]], 
      SqrtBox[
       RowBox[{"u", "+", 
        RowBox[{"2", "g"}]}]]}], "+", "u"}], 
    RowBox[{"2", "g"}]]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"exp", "=", 
   RowBox[{
    RowBox[{"Exp", "[", "a_", "]"}], "\[RuleDelayed]", 
    RowBox[{"Exp", "[", 
     RowBox[{"ExpandAll", "[", "a", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.633097541958395*^9, 3.633097558762356*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "kernels", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.648288256642227*^9, 3.6482882595022306`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"I", " ", "u"}], "-", 
            RowBox[{"I", " ", "v"}], "+", "1"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"I", " ", "v"}], "-", 
            RowBox[{"I", " ", "u"}], "+", "1"}], "]"}]], "]"}], ",", "u"}], 
       "]"}], "/.", 
      RowBox[{"v", "\[Rule]", "0"}]}], "//", "Simplify"}], "//", "Expand"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kp", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "I", " ", "n", " ", "\[Theta]"}], 
           "]"}]}], 
         RowBox[{"u", "-", 
          RowBox[{"I", " ", "n"}]}]], "+", 
        FractionBox[
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"+", "2"}], " ", "I", " ", "n", " ", "\[Theta]"}], "]"}], 
         RowBox[{"u", "+", 
          RowBox[{"I", " ", "n"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"+", "2"}], "\[Theta]", " ", "u"}], "]"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Km", "[", "u_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"-", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"+", "2"}], " ", "I", " ", "n", " ", "\[Theta]"}], 
           "]"}]}], 
         RowBox[{"u", "-", 
          RowBox[{"I", " ", "n"}]}]], "+", 
        FractionBox[
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "I", " ", "n", " ", "\[Theta]"}], "]"}], 
         RowBox[{"u", "+", 
          RowBox[{"I", " ", "n"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "\[Theta]", " ", "u"}], "]"}]}], "//", 
    "Expand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.632496008819338*^9, 3.6324960400321226`*^9}, {
  3.6324960826125584`*^9, 3.632496095005267*^9}, {3.6324964900488625`*^9, 
  3.632496503054606*^9}, {3.6324975557088146`*^9, 3.6324975662544174`*^9}, {
  3.632498249393491*^9, 3.632498252079645*^9}, {3.632498404172344*^9, 
  3.6324984162930374`*^9}, {3.632498453386159*^9, 3.6324984589494767`*^9}, {
  3.632498822374264*^9, 3.632498847124679*^9}, {3.6327370212228827`*^9, 
  3.6327370245830755`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"for", " ", "weak", " ", "coupling"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6482882615772343`*^9, 3.6482882650122385`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"measure", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"Dt", "[", "x", "]"}], 
        RowBox[{"Dt", "[", "u", "]"}]], "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"X", "[", "u", "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"Dt", "[", "g", "]"}], "\[Rule]", "0"}]}], "//", "Factor"}], "//",
     "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.632731154963115*^9, 3.632731179067494*^9}, {
  3.6333539867079945`*^9, 3.633353989699993*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalSigma]int", "[", "arg_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"arg", "/.", 
      RowBox[{
       RowBox[{"\[CapitalSigma]0", "[", 
        RowBox[{"b_.", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"2", " ", "g", " ", "\[Theta]", " ", "x"}], "-", 
           RowBox[{"2", " ", "g", " ", 
            RowBox[{"\[Theta]", "/", "x"}]}]}], "]"}]}], "]"}], 
       "\[RuleDelayed]", " ", 
       RowBox[{"\[CapitalGamma]pDo", "[", 
        RowBox[{"b", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"2", " ", "g", " ", "\[Theta]", " ", "x"}], "-", 
           RowBox[{"2", " ", "g", " ", 
            RowBox[{"\[Theta]", "/", "x"}]}]}], "]"}]}], "]"}]}]}], "/.", 
     RowBox[{
      RowBox[{"\[CapitalSigma]0", "[", 
       RowBox[{"b_", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "g", " ", "\[Theta]", " ", "x"}], "+", 
          RowBox[{"2", " ", "g", " ", 
           RowBox[{"\[Theta]", "/", "x"}]}]}], "]"}]}], "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{"\[CapitalGamma]mDo", "[", 
       RowBox[{"b", " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "g", " ", "\[Theta]", " ", "x"}], "+", 
          RowBox[{"2", " ", "g", " ", 
           RowBox[{"\[Theta]", "/", "x"}]}]}], "]"}]}], "]"}]}]}], "/.", 
    RowBox[{
     RowBox[{"\[CapitalSigma]0", "[", "b_", "]"}], "\[RuleDelayed]", " ", 
     RowBox[{"\[CapitalGamma]Do", "[", "b", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6327571594107213`*^9, 3.632757201038102*^9}, {
  3.6327603670058355`*^9, 3.6327603720718946`*^9}, {3.632760562703085*^9, 
  3.6327605674281387`*^9}, {3.6327606267408147`*^9, 3.632760632899882*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "Jint", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Jint", "[", "arg_", "]"}], ":="}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Jint", "[", "arg_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"arg0", "=", "arg"}], ";", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"measure", " ", "arg", " ", 
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"X", "[", "v", "]"}], "-", 
                    RowBox[{"X", "[", "u", "]"}]}]]}], "/.", 
                  RowBox[{"Sm", "\[Rule]", "Sm0"}]}], "/.", 
                 RowBox[{"Sp", "\[Rule]", "Sp0"}]}], "/.", 
                RowBox[{"u", "\[Rule]", 
                 RowBox[{"g", 
                  RowBox[{"(", 
                   RowBox[{"x", "+", 
                    RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], "/.", 
               RowBox[{"x", "\[Rule]", 
                RowBox[{"X", "[", "u", "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"g", ",", "0", ",", "PW"}], "}"}]}], "]"}], "//", 
            "Simplify"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ",", "u", ",", 
       RowBox[{"-", "1"}]}], "]"}], "/.", 
     RowBox[{"v", "\[Rule]", "u"}]}]}], ";"}]}]}], "Input",
 CellChangeTimes->{{3.6327573082522345`*^9, 3.632757387104745*^9}, 
   3.632757513584979*^9, {3.6327575486289835`*^9, 3.632757597643787*^9}, {
   3.6327576786034174`*^9, 3.632757687956952*^9}, {3.6327587535659018`*^9, 
   3.6327587598852634`*^9}, {3.648216259867715*^9, 3.648216279757743*^9}, 
   3.6482163267578087`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"T", " ", "selects", " ", "coefficient", " ", "of", " ", 
    RowBox[{"1", "/", "x"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "\[CapitalGamma]pDo", ",", "\[CapitalGamma]mDo", ",", 
      "\[CapitalGamma]Do", ",", "Tint"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Tint", "[", "arg_", "]"}], ":="}], "*)"}], 
   RowBox[{
    RowBox[{
     RowBox[{"Tint", "[", "arg_", "]"}], ":=", 
     RowBox[{"(", 
      RowBox[{"arg", "/.", 
       RowBox[{
        RowBox[{"T", "[", "a_", "]"}], "\[RuleDelayed]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"arg0", "=", "a"}], ";", 
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Series", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Series", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"a", " ", "measure"}], "/.", 
                    RowBox[{"x", "\[Rule]", 
                    RowBox[{"X", "[", "u", "]"}]}]}], "/.", 
                    RowBox[{"Sm", "\[Rule]", "Sm0"}]}], "/.", 
                    RowBox[{"Sp", "\[Rule]", "Sp0"}]}], "/.", 
                    RowBox[{"i\[Theta]", "\[Rule]", "i\[Theta]0"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"g", ",", "0", ",", "PW"}], "}"}]}], "]"}], "//", 
                 "Normal"}], ",", 
                RowBox[{"{", 
                 RowBox[{"u", ",", "0", ",", 
                  RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "u", ",", 
              RowBox[{"-", "1"}]}], "]"}], ",", "g", ",", "Simplify"}], 
           "]"}]}], ")"}]}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalGamma]pDo", "[", "arg_", "]"}], ":="}], "*)"}], 
   RowBox[{
    RowBox[{"\[CapitalGamma]pDo", "[", "arg_", "]"}], ":=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"-", "1"}], "2"], 
          RowBox[{"Kp", "[", 
           RowBox[{"u", "-", "v"}], "]"}], " ", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"arg", "/.", 
                RowBox[{"Sp", "\[Rule]", "Sp0"}]}], "/.", 
               RowBox[{"Sm", "\[Rule]", "Sm0"}]}], "/.", 
              RowBox[{"x", "\[Rule]", 
               RowBox[{"X", "[", "u", "]"}]}]}], "/.", 
             RowBox[{"u", "\[Rule]", "v"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"g", ",", "0", ",", 
              RowBox[{"PW", "+", "4"}]}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "v", ",", 
      RowBox[{"-", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalGamma]mDo", "[", "arg_", "]"}], ":="}], "*)"}], 
   RowBox[{
    RowBox[{"\[CapitalGamma]mDo", "[", "arg_", "]"}], ":=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"-", "1"}], "2"], 
          RowBox[{"Km", "[", 
           RowBox[{"u", "-", "v"}], "]"}], " ", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"arg", "/.", 
                RowBox[{"Sp", "\[Rule]", "Sp0"}]}], "/.", 
               RowBox[{"Sm", "\[Rule]", "Sm0"}]}], "/.", 
              RowBox[{"x", "\[Rule]", 
               RowBox[{"X", "[", "u", "]"}]}]}], "/.", 
             RowBox[{"u", "\[Rule]", "v"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"g", ",", "0", ",", 
              RowBox[{"PW", "+", "4"}]}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "v", ",", 
      RowBox[{"-", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[CapitalGamma]Do", "[", "arg_", "]"}], ":="}], "*)"}], 
   RowBox[{
    RowBox[{"\[CapitalGamma]Do", "[", "arg_", "]"}], ":=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"-", "1"}], "2"], 
          RowBox[{"K", "[", 
           RowBox[{"u", "-", "v"}], "]"}], " ", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"arg", "/.", 
                RowBox[{"Sp", "\[Rule]", "Sp0"}]}], "/.", 
               RowBox[{"Sm", "\[Rule]", "Sm0"}]}], "/.", 
              RowBox[{"x", "\[Rule]", 
               RowBox[{"X", "[", "u", "]"}]}]}], "/.", 
             RowBox[{"u", "\[Rule]", "v"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"g", ",", "0", ",", 
              RowBox[{"PW", "+", "4"}]}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "v", ",", 
      RowBox[{"-", "1"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQvejw6UmPBF47/ry0eQqILqnfOxNEd6/+sgRERy79
sQ1E35tdvAtEi2249AJER3m8ewuijybUb30MpHc+mwGmVzmq7QHRt1yfgGnv
KUufgOh53268AdGtR3M5nwDpIvXtYHpD329HEG2x1cENRE+/x+QHoqfsneoP
omPXzt8Jonvyt+4G0a3xnIJPgbTdyjVCINp80qLY90B62R/HeBC9yefU7q9A
Wl5v9wEQvWFu3REQbShy7xiIZtPXWyoj+Nrx3PbI5SA6zzTnJYi+2/3gNYg+
zpWUMgNIewgzp4Joh0V7+qyEXjummB7uB9FCb7WnZesB/V9rtQBEX/txbhmI
XnL0MpgGAPpUsaE=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "T", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.632679329123392*^9, 3.6326793314955277`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"u", "^", "2"}], " ", 
     RowBox[{"Sp", "[", "x", "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "2"}], " ", 
       RowBox[{"Sp0", "[", "x", "]"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"u", "^", "2"}], " ", 
     RowBox[{"Sm", "[", "x", "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "2"}], " ", 
       RowBox[{"Sm0", "[", "x", "]"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"x", " ", 
     RowBox[{"u", "^", "2"}], " ", 
     RowBox[{"Sm", "[", "x", "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"u", "^", "2"}], " ", 
       RowBox[{"Sm0", "[", "x", "]"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"x", " ", 
     RowBox[{"u", "^", "2"}], " ", 
     RowBox[{"Sp", "[", "x", "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"u", "^", "2"}], " ", 
       RowBox[{"Sp0", "[", "x", "]"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"x", " ", 
     RowBox[{"Sm", "[", "x", "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"Sm0", "[", "x", "]"}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"u", "^", "2"}], " ", 
     RowBox[{"Sp", "[", 
      RowBox[{"1", "/", "x"}], "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "2"}], " ", 
       RowBox[{"Sp0", "[", 
        RowBox[{"1", "/", "x"}], "]"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"u", "^", "2"}], " ", "x", " ", 
     RowBox[{"Sp", "[", 
      RowBox[{"1", "/", "x"}], "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "2"}], " ", "x", " ", 
       RowBox[{"Sp0", "[", 
        RowBox[{"1", "/", "x"}], "]"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.632661108272283*^9, 3.632661150429352*^9}, {
  3.6326614459709177`*^9, 3.6326614731109767`*^9}, {3.6326618538378563`*^9, 
  3.632661889574914*^9}, {3.6326619502880187`*^9, 3.63266199406514*^9}, {
  3.6326793373278613`*^9, 3.632679348335491*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"x", "^", "2"}], " ", 
     RowBox[{"Sm", "[", "x", "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], " ", 
       RowBox[{"Sm0", "[", "x", "]"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"x", "^", "2"}], " ", 
     RowBox[{"Sp", "[", "x", "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"x", "^", "2"}], " ", 
       RowBox[{"Sp0", "[", "x", "]"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"x", " ", 
     RowBox[{"Sp", "[", "x", "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"Sp0", "[", "x", "]"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"Sm", "[", 
      RowBox[{"1", "/", "x"}], "]"}], 
     RowBox[{"Sp", "[", 
      RowBox[{"1", "/", "x"}], "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sm0", "[", 
       RowBox[{"1", "/", "x"}], "]"}], 
      RowBox[{"Sp0", "[", 
       RowBox[{"1", "/", "x"}], "]"}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"Sm", "[", "x", "]"}], 
     RowBox[{"Sp", "[", "x", "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sm0", "[", "x", "]"}], 
      RowBox[{"Sp0", "[", "x", "]"}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"x", " ", 
     RowBox[{"Sm", "[", "x", "]"}], 
     RowBox[{"Sp", "[", "x", "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"Sm0", "[", "x", "]"}], 
      RowBox[{"Sp0", "[", "x", "]"}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"x", " ", 
     RowBox[{"Sm", "[", 
      RowBox[{"1", "/", "x"}], "]"}], 
     RowBox[{"Sp", "[", 
      RowBox[{"1", "/", "x"}], "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"Sm0", "[", 
       RowBox[{"1", "/", "x"}], "]"}], 
      RowBox[{"Sp0", "[", 
       RowBox[{"1", "/", "x"}], "]"}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"u", "^", "2"}], "x", " ", 
     RowBox[{
      RowBox[{"Sm", "[", "x", "]"}], "^", "2"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "2"}], "x", " ", 
       RowBox[{
        RowBox[{"Sm0", "[", "x", "]"}], "^", "2"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"u", "^", "2"}], 
     RowBox[{
      RowBox[{"Sm", "[", "x", "]"}], "^", "2"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Sm0", "[", "x", "]"}], "^", "2"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"u", "^", "2"}], "x", " ", 
     RowBox[{"Sm", "[", "x", "]"}], 
     RowBox[{"Sp", "[", "x", "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "2"}], "x", " ", 
       RowBox[{"Sm0", "[", "x", "]"}], 
       RowBox[{"Sp0", "[", "x", "]"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{
     RowBox[{"u", "^", "2"}], 
     RowBox[{"Sm", "[", "x", "]"}], 
     RowBox[{"Sp", "[", "x", "]"}]}], "]"}], "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "2"}], " ", 
       RowBox[{"Sm0", "[", "x", "]"}], 
       RowBox[{"Sp0", "[", "x", "]"}]}], "/.", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], ",", "x", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6326677243756385`*^9, 3.63266787720638*^9}, {
  3.6326750773022017`*^9, 3.632675176440872*^9}, {3.6327312358617425`*^9, 
  3.6327312399509764`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TSexp2", "[", "arg_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"arg", "/.", 
          RowBox[{
           RowBox[{"TS", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"T", "[", 
            RowBox[{
             RowBox[{"a", " ", 
              FractionBox[
               RowBox[{"g", " ", 
                RowBox[{"Dt", "[", 
                 RowBox[{"x", "+", 
                  RowBox[{"1", "/", "x"}]}], "]"}]}], 
               RowBox[{"Dt", "[", "x", "]"}]], 
              RowBox[{"\[CapitalSigma]0", "[", "b", "]"}]}], "//", "Factor"}],
             "]"}]}]}], "/.", "exp"}], "//", "\[CapitalSigma]int"}], ")"}], "/.", 
      RowBox[{
       RowBox[{"T", "[", "a_", "]"}], "\[RuleDelayed]", 
       RowBox[{"T", "[", 
        RowBox[{"a", "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{"HurwitzLerchPhi", "[", 
             RowBox[{"_", ",", "_", ",", "_"}], "]"}], ",", "Simplify"}], 
           "]"}], "&"}]}], "]"}]}]}], "//.", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"a_", "+", "b_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"T", "[", "a", "]"}], "+", 
       RowBox[{"T", "[", "b", "]"}]}]}]}], "//", "Tint"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6482199558578897`*^9, 3.6482199749579163`*^9}, 
   3.6482201298631334`*^9, 3.648220370823471*^9, {3.648287449413097*^9, 
   3.6482874629181156`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GenerateRes", "[", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{"ParallelTable", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"SimpRes", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "/.", 
            RowBox[{"{", " ", 
             RowBox[{
              RowBox[{"a_", " ", 
               RowBox[{"TS", "[", 
                RowBox[{"a1_", ",", "b_"}], "]"}]}], "\[RuleDelayed]", 
              RowBox[{"TS", "[", 
               RowBox[{"a1", ",", " ", 
                RowBox[{"a", " ", "b"}]}], "]"}]}], "}"}]}], "//", "TSexp2"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"SimpRes", "//", "Length"}]}], "}"}]}], "]"}], ")"}]}], 
      ")"}], "/.", 
     RowBox[{"\[Theta]", "\[Rule]", "\[Phi]"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.648288958888211*^9, 3.6482889735632315`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"subsqr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SqrtBox[
       FractionBox[
        RowBox[{"\[Pi]", "-", 
         RowBox[{"Zeta", "[", "1001", "]"}]}], 
        RowBox[{
         RowBox[{"Zeta", "[", "1001", "]"}], "+", "\[Pi]"}]]], "+", 
      RowBox[{"a_.", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"Zeta", "[", "1001", "]"}], "+", "\[Pi]"}], 
         RowBox[{"\[Pi]", "-", 
          RowBox[{"Zeta", "[", "1001", "]"}]}]]]}]}], "\[RuleDelayed]", 
     FractionBox[
      RowBox[{"\[Pi]", "-", 
       RowBox[{"Zeta", "[", "1001", "]"}], "+", 
       RowBox[{"a", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "+", 
          RowBox[{"Zeta", "[", "1001", "]"}]}], ")"}]}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Pi]", "-", 
          RowBox[{"Zeta", "[", "1001", "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "+", 
          RowBox[{"Zeta", "[", "1001", "]"}]}], ")"}]}]]]}], "}"}]}], 
  ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SimplifyCuspRes", "[", "exprin_", "]"}], ":=", 
  RowBox[{"Simplify", "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"exprin", "/.", 
           RowBox[{"\[Phi]", "\[Rule]", 
            RowBox[{"Zeta", "[", "1001", "]"}]}]}], "/.", "subsqr"}], "//", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"PolyLog", "[", 
               RowBox[{"_", ",", "_"}], "]"}], ",", 
              RowBox[{"Log", "[", "_", "]"}]}], "}"}], ",", "FullSimplify"}], 
           "]"}], "&"}]}], "//", "FunctionExpand"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"PolyLog", "[", 
             RowBox[{"_", ",", "_"}], "]"}], ",", 
            RowBox[{"Log", "[", "_", "]"}]}], "}"}], ",", "FullSimplify"}], 
         "]"}], "&"}]}], ")"}], "/.", 
     RowBox[{
      RowBox[{"Zeta", "[", "1001", "]"}], "\[Rule]", "\[Phi]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6482891048884153`*^9, 3.6482891244084425`*^9}}],

Cell[CellGroupData[{

Cell["exact near-BPS result", "Subsubtitle",
 CellChangeTimes->{{3.6337710342942133`*^9, 3.633771039358503*^9}, {
  3.648288195807142*^9, 3.648288203002152*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"final", " ", "result"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SimpRes", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"TS", "[", 
         RowBox[{
          RowBox[{"u", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "g", " ", "\[Theta]"}], "x"], "-", 
             RowBox[{"2", " ", "g", " ", "\[Theta]", " ", "x"}]}]]}], ",", 
          RowBox[{"u", " ", 
           SuperscriptBox[
            RowBox[{"Sp", "[", "x", "]"}], "2"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"2", " ", "g", " ", "\[Theta]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "-", "1"}], ")"}]}], "x"]]}]}], 
         "]"}]}], 
       RowBox[{
        SuperscriptBox["g", "4"], " ", 
        SuperscriptBox[
         RowBox[{"i\[Theta]", "[", "1", "]"}], "2"]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"TS", "[", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Sp", "[", "x", "]"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "g", " ", "\[Theta]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "-", "1"}], ")"}]}], "x"]]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sp", "[", "x", "]"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "g", " ", "\[Theta]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "-", "1"}], ")"}]}], "x"]]}]}], 
        "]"}]}], 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       SuperscriptBox[
        RowBox[{"i\[Theta]", "[", "1", "]"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"TS", "[", 
        RowBox[{
         RowBox[{"u", " ", 
          RowBox[{"Sp", "[", "x", "]"}]}], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sp", "[", "x", "]"}]}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["g", "4"], " ", 
       SuperscriptBox[
        RowBox[{"i\[Theta]", "[", "1", "]"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"TS", "[", 
        RowBox[{
         RowBox[{"u", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "g", " ", "\[Theta]"}], "x"], "-", 
            RowBox[{"2", " ", "g", " ", "\[Theta]", " ", "x"}]}]]}], ",", 
         FractionBox[
          RowBox[{"u", " ", "x", " ", 
           RowBox[{"Sp", "[", "x", "]"}], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"2", " ", "g", " ", "\[Theta]", " ", "x"}], "-", 
             FractionBox[
              RowBox[{"2", " ", "g", " ", "\[Theta]"}], "x"]}]]}], 
          RowBox[{
           SuperscriptBox["x", "2"], "-", "1"}]]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["g", "3"], " ", 
       RowBox[{"i\[Theta]", "[", "1", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"TS", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"u", " ", "x", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "g", " ", "\[Theta]"}], "x"], "-", 
             RowBox[{"2", " ", "g", " ", "\[Theta]", " ", "x"}]}]]}], 
          RowBox[{
           SuperscriptBox["x", "2"], "-", "1"}]], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sp", "[", "x", "]"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"2", " ", "g", " ", "\[Theta]", " ", "x"}], "-", 
            FractionBox[
             RowBox[{"2", " ", "g", " ", "\[Theta]"}], "x"]}]]}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["g", "3"], " ", 
       RowBox[{"i\[Theta]", "[", "1", "]"}]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"i\[Theta]", "[", "2", "]"}], " ", 
       RowBox[{"TS", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"u", " ", "x", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "g", " ", "\[Theta]"}], "x"], "-", 
             RowBox[{"2", " ", "g", " ", "\[Theta]", " ", "x"}]}]]}], 
          RowBox[{
           SuperscriptBox["x", "2"], "-", "1"}]], ",", 
         RowBox[{"u", " ", 
          SuperscriptBox[
           RowBox[{"Sp", "[", "x", "]"}], "2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"2", " ", "g", " ", "\[Theta]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "-", "1"}], ")"}]}], "x"]]}]}], 
        "]"}]}], 
      RowBox[{
       SuperscriptBox["g", "3"], " ", 
       SuperscriptBox[
        RowBox[{"i\[Theta]", "[", "1", "]"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"i\[Theta]", "[", "2", "]"}], " ", 
       RowBox[{"TS", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"u", " ", "x", " ", 
           SuperscriptBox[
            RowBox[{"Sp", "[", "x", "]"}], "2"], " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"2", " ", "g", " ", "\[Theta]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "-", "1"}], ")"}]}], "x"]]}], 
          RowBox[{
           SuperscriptBox["x", "2"], "-", "1"}]], ",", 
         RowBox[{"u", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", "g", " ", "\[Theta]"}], "x"], "-", 
            RowBox[{"2", " ", "g", " ", "\[Theta]", " ", "x"}]}]]}]}], 
        "]"}]}], 
      RowBox[{
       SuperscriptBox["g", "3"], " ", 
       SuperscriptBox[
        RowBox[{"i\[Theta]", "[", "1", "]"}], "3"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"i\[Theta]", "[", "2", "]"}], " ", 
       RowBox[{"TS", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"u", " ", "x", " ", 
           RowBox[{"Sp", "[", "x", "]"}]}], 
          RowBox[{
           SuperscriptBox["x", "2"], "-", "1"}]], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sp", "[", "x", "]"}]}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["g", "3"], " ", 
       SuperscriptBox[
        RowBox[{"i\[Theta]", "[", "1", "]"}], "3"]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"TS", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox["x", "2"], 
          RowBox[{
           SuperscriptBox["x", "2"], "-", "1"}]], ",", 
         RowBox[{"u", " ", 
          RowBox[{"Sp", "[", "x", "]"}]}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["g", "2"], " ", 
       RowBox[{"i\[Theta]", "[", "1", "]"}]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.633771075102547*^9, 3.633771087619263*^9}, {
  3.6337738349624023`*^9, 3.633773872757564*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Usage", "Title",
 CellChangeTimes->{{3.6482882305021906`*^9, 3.648288238912202*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "this", " ", "computes", " ", "the", " ", "weak", " ", "coupling", " ", 
     "expansion"}], " ", "-", " ", 
    RowBox[{"could", " ", "take", " ", "some", " ", "time"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "uses", " ", "ParallelTable", " ", "to", " ", "increase", " ", 
    "performance"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "outcome", " ", "is", " ", "our", " ", "result", " ", 
    SuperscriptBox["\[CapitalDelta]", 
     RowBox[{"(", "2", ")"}]], 
    RowBox[{"(", "\[Phi]", ")"}], " ", "from", " ", "section", " ", "3", " ", 
    "expanded", " ", "up", " ", "to", " ", "the", " ", "number", " ", "of", 
    " ", "loops", " ", "equal", " ", "to", " ", "NLoops"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"WeakRes", "=", 
    RowBox[{"GenerateRes", "[", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6482883633043766`*^9, 3.648288411004443*^9}, {
   3.6482885053085756`*^9, 3.648288544853631*^9}, 3.6482889795082397`*^9, {
   3.648289010363283*^9, 3.64828903680332*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "can", " ", "evaluate", " ", "numerically"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"WeakRes", "/.", 
    RowBox[{"\[Phi]", "\[Rule]", 
     RowBox[{"1", "/", "7"}]}]}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.646475894816576*^9, 3.646475934021631*^9}, {
  3.6482878037585926`*^9, 3.6482878796646996`*^9}, {3.6482879256597633`*^9, 
  3.648287926804765*^9}, {3.648288416809451*^9, 3.648288421404458*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"26.762410667060976`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.4210854715202004`*^-14", " ", "\[ImaginaryI]"}]}], ")"}], 
    " ", 
    SuperscriptBox["g", "8"]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.657240400950748`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["g", "6"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.08154004861076025`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox["g", "4"]}], "+", 
   RowBox[{"(", 
    RowBox[{"0.`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.648220772739033*^9, 3.648220817369096*^9, {3.6482217825904474`*^9, 
   3.6482218031454763`*^9}, 3.6482876564533863`*^9, 3.6482877577935286`*^9, {
   3.648287804688594*^9, 3.6482878157536097`*^9}, 3.6482887922509775`*^9, 
   3.648289061198354*^9, 3.6482892449186115`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "to", " ", "simplify", " ", "the", " ", "analytic", " ", "result", " ", 
     "we", " ", "can", " ", "use", " ", 
     RowBox[{"e", ".", "g", ".", " ", "the"}], " ", "following", " ", "which",
      " ", "gives", " ", "the", " ", "3"}], "-", 
    RowBox[{"loop", " ", "coefficient"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ThreeLoopsIn", "=", 
     RowBox[{"WeakRes", "//", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"#", ",", "g", ",", "6"}], "]"}], "&"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ThreeLoops", "=", 
    RowBox[{"SimplifyCuspRes", "[", "ThreeLoopsIn", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6482878998897276`*^9, 3.6482881588200903`*^9}, {
   3.648288424709462*^9, 3.648288425959464*^9}, {3.648288814116008*^9, 
   3.6482888667210817`*^9}, {3.648289131918453*^9, 3.6482891451584716`*^9}, 
   3.6482893071556983`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", "8"}], " ", 
    SuperscriptBox["\[Phi]", "2"], " ", 
    TemplateBox[{"3",SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "+", 
   RowBox[{
    FractionBox["8", "3"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Phi]", "2"], "-", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", "\[Phi]", " ", 
    TemplateBox[{"2",SuperscriptBox["\[ExponentialE]", 
       RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "-", 
   RowBox[{"36", " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    TemplateBox[{"4",SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "+", 
   RowBox[{"48", " ", 
    TemplateBox[{"5",SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "-", 
   RowBox[{
    FractionBox["2", "45"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"60", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "3"], "+", 
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          TemplateBox[{"3"},
           "Zeta"]}]}], ")"}], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "-", 
      RowBox[{"1080", " ", "\[ImaginaryI]", " ", 
       TemplateBox[{"5"},
        "Zeta"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["\[Phi]", "5"]}], "-", 
      RowBox[{"60", " ", "\[Pi]", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"80", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Phi]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["8", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Phi]", "2"], "-", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Phi]", "2"], " ", 
    RowBox[{"log", "(", 
     RowBox[{"4", " ", 
      RowBox[{
       SuperscriptBox["sin", "2"], "(", "\[Phi]", ")"}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.6482880337649145`*^9, 3.6482881457450714`*^9}, {
   3.648288793145979*^9, 3.648288819851016*^9}, 3.6482888681710835`*^9, 
   3.6482890620983553`*^9, 3.6482892458136125`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Supplementary material:
Results at 5 and 6 loops, as in the Appendix of the paper\
\>", "Title",
 CellChangeTimes->{{3.648287255212825*^9, 3.648287259652831*^9}, {
  3.648287355252965*^9, 3.648287360302972*^9}, {3.648288432759474*^9, 
  3.648288462260515*^9}, {3.6482887145188684`*^9, 3.648288719108875*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"compared", " ", "to", " ", "the", " ", "paper"}], ",", " ", 
   RowBox[{
   "they", " ", "are", " ", "written", " ", "in", " ", "a", " ", "slightly", 
    " ", "different", " ", "but", " ", "equivalent", " ", "form"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.648289266253641*^9, 3.6482892957006826`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FiveLoops", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"-", "20"}], ")"}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"49", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Phi]"}], "-", 
      RowBox[{"29", " ", 
       SuperscriptBox["\[Phi]", "3"]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"6", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}],
    "+", 
   RowBox[{
    FractionBox["20", "3"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"49", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Phi]"}], "-", 
      RowBox[{"29", " ", 
       SuperscriptBox["\[Phi]", "3"]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"6", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["32", "45"], " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       SuperscriptBox["\[Phi]", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       SuperscriptBox["\[Phi]", "2"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}],
    "+", 
   RowBox[{
    FractionBox["32", "45"], " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Phi]", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       SuperscriptBox["\[Phi]", "2"]}], ")"}], "2"], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], "-", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"62", " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"7", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}],
    "-", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"62", " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"7", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"65", " ", 
       SuperscriptBox["\[Phi]", "5"]}], "-", 
      RowBox[{"94", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"29", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Phi]"}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}],
    "+", 
   RowBox[{
    FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"65", " ", 
       SuperscriptBox["\[Phi]", "5"]}], "-", 
      RowBox[{"94", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"29", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Phi]"}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"4", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["8", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", "-", "\[Phi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Phi]", "+", "\[Pi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"33", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"31", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}],
    "-", 
   RowBox[{
    FractionBox["8", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", "-", "\[Phi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Phi]", "+", "\[Pi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"33", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"31", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["8", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"73", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"87", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}],
    "-", 
   RowBox[{
    FractionBox["8", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"73", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"87", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"5", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], "+", 
   RowBox[{"2156", " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"8", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}],
    "-", 
   RowBox[{"2156", " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"8", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], "+", 
   RowBox[{"3360", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"9", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}],
    "+", 
   RowBox[{"3360", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"9", ",", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["16", "45"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"83", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox["\[Phi]", "6"]}], "-", 
      RowBox[{"15", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"31", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"85", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{"930", " ", 
          RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "-", 
      RowBox[{"18900", " ", 
       RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
      RowBox[{"675", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["32", "5"], " ", 
    SuperscriptBox["\[Phi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Phi]", "2"], "-", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}], "3"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}],
    "+", 
   RowBox[{
    FractionBox["32", "5"], " ", 
    SuperscriptBox["\[Phi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Phi]", "2"], "-", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}], "3"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6482873188329144`*^9, 3.648287364032977*^9}, 
   3.648289255888626*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["20", "3"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"49", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Phi]"}], "-", 
      RowBox[{"29", " ", 
       SuperscriptBox["\[Phi]", "3"]}]}], ")"}], " ", 
    TemplateBox[{"6",SuperscriptBox["\[ExponentialE]", 
       RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "+", 
   RowBox[{
    FractionBox["20", "3"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"49", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Phi]"}], "-", 
      RowBox[{"29", " ", 
       SuperscriptBox["\[Phi]", "3"]}]}], ")"}], " ", 
    TemplateBox[{"6",SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "+", 
   RowBox[{
    FractionBox["32", "45"], " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       SuperscriptBox["\[Phi]", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       SuperscriptBox["\[Phi]", "2"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
    TemplateBox[{"2",SuperscriptBox["\[ExponentialE]", 
       RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "+", 
   RowBox[{
    FractionBox["32", "45"], " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Phi]", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       SuperscriptBox["\[Phi]", "2"]}], ")"}], "2"], " ", 
    TemplateBox[{"2",SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "-", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"62", " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
    TemplateBox[{"7",SuperscriptBox["\[ExponentialE]", 
       RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "-", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"62", " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
    TemplateBox[{"7",SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "-", 
   RowBox[{
    FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"65", " ", 
       SuperscriptBox["\[Phi]", "5"]}], "-", 
      RowBox[{"94", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"29", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Phi]"}]}], ")"}], " ", 
    TemplateBox[{"4",SuperscriptBox["\[ExponentialE]", 
       RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "+", 
   RowBox[{
    FractionBox["4", "3"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"65", " ", 
       SuperscriptBox["\[Phi]", "5"]}], "-", 
      RowBox[{"94", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"29", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Phi]"}]}], ")"}], " ", 
    TemplateBox[{"4",SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "-", 
   RowBox[{
    FractionBox["8", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", "-", "\[Phi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Phi]", "+", "\[Pi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"33", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"31", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    TemplateBox[{"3",SuperscriptBox["\[ExponentialE]", 
       RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "-", 
   RowBox[{
    FractionBox["8", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", "-", "\[Phi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Phi]", "+", "\[Pi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"33", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"31", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    TemplateBox[{"3",SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "-", 
   RowBox[{
    FractionBox["8", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"73", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"87", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    TemplateBox[{"5",SuperscriptBox["\[ExponentialE]", 
       RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "-", 
   RowBox[{
    FractionBox["8", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"73", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"87", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    TemplateBox[{"5",SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "+", 
   RowBox[{"2156", " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    TemplateBox[{"8",SuperscriptBox["\[ExponentialE]", 
       RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "-", 
   RowBox[{"2156", " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    TemplateBox[{"8",SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "+", 
   RowBox[{"3360", " ", 
    TemplateBox[{"9",SuperscriptBox["\[ExponentialE]", 
       RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "+", 
   RowBox[{"3360", " ", 
    TemplateBox[{"9",SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
     "PolyLog"]}], "+", 
   RowBox[{
    FractionBox["16", "45"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"83", " ", 
       TemplateBox[{"3"},
        "Zeta"], " ", 
       SuperscriptBox["\[Phi]", "6"]}], "-", 
      RowBox[{"15", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          TemplateBox[{"3"},
           "Zeta"]}], "+", 
         RowBox[{"31", " ", 
          TemplateBox[{"5"},
           "Zeta"]}]}], ")"}], " ", 
       SuperscriptBox["\[Phi]", "4"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          TemplateBox[{"3"},
           "Zeta"]}], "+", 
         RowBox[{"85", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          TemplateBox[{"5"},
           "Zeta"]}], "+", 
         RowBox[{"930", " ", 
          TemplateBox[{"7"},
           "Zeta"]}]}], ")"}], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "-", 
      RowBox[{"18900", " ", 
       TemplateBox[{"9"},
        "Zeta"]}], "+", 
      RowBox[{"675", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       TemplateBox[{"7"},
        "Zeta"]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       TemplateBox[{"5"},
        "Zeta"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       TemplateBox[{"3"},
        "Zeta"]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["32", "5"], " ", 
    SuperscriptBox["\[Phi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Phi]", "2"], "-", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}], "3"], " ", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}]}],
    "+", 
   RowBox[{
    FractionBox["32", "5"], " ", 
    SuperscriptBox["\[Phi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Phi]", "2"], "-", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}], "3"], " ", 
    RowBox[{"log", "(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.648289256223627*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SixLoops", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"-", "56"}], ")"}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"241", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Phi]"}], "-", 
      RowBox[{"137", " ", 
       SuperscriptBox["\[Phi]", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"8", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"8", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
       "]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["64", "135"], " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"22", " ", 
       SuperscriptBox["\[Phi]", "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       SuperscriptBox["\[Phi]", "2"]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
       "]"}]}], ")"}]}], "+", 
   RowBox[{"168", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"35", " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"9", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}],
       "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"9", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], 
     ")"}]}], "-", 
   RowBox[{
    FractionBox["4", "9"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2661", " ", 
       SuperscriptBox["\[Phi]", "5"]}], "-", 
      RowBox[{"3754", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"1077", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Phi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"6", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"6", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
       "]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["8", "135"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"639", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"618", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"47", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       SuperscriptBox["\[Phi]", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}],
       "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], 
     ")"}]}], "-", 
   RowBox[{
    FractionBox["16", "45"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", "-", "\[Phi]"}], ")"}], " ", "\[Phi]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Phi]", "+", "\[Pi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"351", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"449", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"154", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
       "]"}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["8", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"943", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"1150", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"91", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"7", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}],
       "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"7", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["8", "45"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"2299", " ", 
         SuperscriptBox["\[Phi]", "6"]}], ")"}]}], "+", 
      RowBox[{"3970", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"1835", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"148", " ", 
       SuperscriptBox["\[Pi]", "6"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"5", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}],
       "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"5", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], 
     ")"}]}], "+", 
   RowBox[{"25704", " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"10", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"10", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], 
       "]"}]}], ")"}]}], "-", 
   RowBox[{"41580", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"11", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}],
       "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"11", ",", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]}], "]"}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["8", "135"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1403325", " ", 
       RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2835", " ", 
          RowBox[{"Zeta", "[", "9", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"35", " ", 
             SuperscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"423", " ", 
               SuperscriptBox["\[Phi]", "4"]}], ")"}]}], "+", 
            RowBox[{"124", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{"47", " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", 
             SuperscriptBox["\[Phi]", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{"45", " ", 
          RowBox[{"Zeta", "[", "7", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"345", " ", 
               SuperscriptBox["\[Phi]", "4"]}], ")"}]}], "+", 
            RowBox[{"138", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{"91", " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Zeta", "[", "5", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"831", " ", 
             SuperscriptBox["\[Phi]", "6"]}], "-", 
            RowBox[{"1130", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{"135", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{"148", " ", 
             SuperscriptBox["\[Pi]", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   "+", 
   RowBox[{
    FractionBox["2336", "135"], " ", 
    SuperscriptBox["\[Phi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       SuperscriptBox["\[Phi]", "2"]}], ")"}], "4"], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], "+", 
   RowBox[{
    FractionBox["2336", "135"], " ", 
    SuperscriptBox["\[Phi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       SuperscriptBox["\[Phi]", "2"]}], ")"}], "4"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.648287287977871*^9, 3.648287292082876*^9}, 
   3.6482892586286306`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["56", "3"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"241", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Phi]"}], "-", 
      RowBox[{"137", " ", 
       SuperscriptBox["\[Phi]", "3"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"8",SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"], "-", 
      TemplateBox[{"8",SuperscriptBox["\[ExponentialE]", 
         RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["64", "135"], " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"22", " ", 
       SuperscriptBox["\[Phi]", "2"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       SuperscriptBox["\[Phi]", "2"]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"2",SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"], "-", 
      TemplateBox[{"2",SuperscriptBox["\[ExponentialE]", 
         RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"]}], ")"}]}], "+", 
   RowBox[{"168", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"35", " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"9",SuperscriptBox["\[ExponentialE]", 
         RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"], "+", 
      TemplateBox[{"9",SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["4", "9"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2661", " ", 
       SuperscriptBox["\[Phi]", "5"]}], "-", 
      RowBox[{"3754", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "3"]}], "+", 
      RowBox[{"1077", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", "\[Phi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"6",SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"], "-", 
      TemplateBox[{"6",SuperscriptBox["\[ExponentialE]", 
         RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["8", "135"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"639", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"618", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"47", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       SuperscriptBox["\[Phi]", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"3",SuperscriptBox["\[ExponentialE]", 
         RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"], "+", 
      TemplateBox[{"3",SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["16", "45"], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", "-", "\[Phi]"}], ")"}], " ", "\[Phi]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Phi]", "+", "\[Pi]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"351", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"449", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"154", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"4",SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"], "-", 
      TemplateBox[{"4",SuperscriptBox["\[ExponentialE]", 
         RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["8", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"943", " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"1150", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"91", " ", 
       SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"7",SuperscriptBox["\[ExponentialE]", 
         RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"], "+", 
      TemplateBox[{"7",SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["8", "45"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"2299", " ", 
        SuperscriptBox["\[Phi]", "6"]}]}], "+", 
      RowBox[{"3970", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Phi]", "4"]}], "-", 
      RowBox[{"1835", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Phi]", "2"]}], "+", 
      RowBox[{"148", " ", 
       SuperscriptBox["\[Pi]", "6"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"5",SuperscriptBox["\[ExponentialE]", 
         RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"], "+", 
      TemplateBox[{"5",SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"]}], ")"}]}], "+", 
   RowBox[{"25704", " ", "\[ImaginaryI]", " ", "\[Phi]", " ", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"10",SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"], "-", 
      TemplateBox[{"10",SuperscriptBox["\[ExponentialE]", 
         RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"]}], ")"}]}], "-", 
   RowBox[{"41580", " ", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"11",SuperscriptBox["\[ExponentialE]", 
         RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"], "+", 
      TemplateBox[{"11",SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]]},
       "PolyLog"]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["8", "135"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1403325", " ", 
       TemplateBox[{"11"},
        "Zeta"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2835", " ", 
          TemplateBox[{"9"},
           "Zeta"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"35", " ", 
             SuperscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          TemplateBox[{"3"},
           "Zeta"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"423", " ", 
              SuperscriptBox["\[Phi]", "4"]}]}], "+", 
            RowBox[{"124", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{"47", " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "-", 
             SuperscriptBox["\[Phi]", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{"45", " ", 
          TemplateBox[{"7"},
           "Zeta"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"345", " ", 
              SuperscriptBox["\[Phi]", "4"]}]}], "+", 
            RowBox[{"138", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{"91", " ", 
             SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          TemplateBox[{"5"},
           "Zeta"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"831", " ", 
             SuperscriptBox["\[Phi]", "6"]}], "-", 
            RowBox[{"1130", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["\[Phi]", "4"]}], "+", 
            RowBox[{"135", " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["\[Phi]", "2"]}], "+", 
            RowBox[{"148", " ", 
             SuperscriptBox["\[Pi]", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   "+", 
   RowBox[{
    FractionBox["2336", "135"], " ", 
    SuperscriptBox["\[Phi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       SuperscriptBox["\[Phi]", "2"]}], ")"}], "4"], " ", 
    RowBox[{"log", "(", "2", ")"}]}], "+", 
   RowBox[{
    FractionBox["2336", "135"], " ", 
    SuperscriptBox["\[Phi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       SuperscriptBox["\[Phi]", "2"]}], ")"}], "4"], " ", 
    RowBox[{"log", "(", 
     RowBox[{"sin", "(", "\[Phi]", ")"}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.6482892589636307`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1675, 910},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
DockedCells->{},
ShowSelection->True,
Magnification->1.4000000953674316`,
Background->RGBColor[
 0.7928764927174363, 0.8348289735113699, 0.9478618686596647],
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (February 23, 2011)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "SSCol.nb"]], 
   Cell[
    StyleData["Output"], Background -> 
    RGBColor[0.8964382463587182, 0.9174144867556849, 0.9739309343298324]]}, 
  Visible -> False, FrontEndVersion -> 
  "8.0 for Microsoft Windows (64-bit) (February 23, 2011)", StyleDefinitions -> 
  "Default.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 714, 14, 124, "Input"],
Cell[1274, 36, 794, 16, 174, "Input"],
Cell[CellGroupData[{
Cell[2093, 56, 170, 2, 71, "Title"],
Cell[2266, 60, 430, 10, 74, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2733, 75, 88, 1, 71, "Title"],
Cell[2824, 78, 211, 5, 48, "Input"],
Cell[3038, 85, 1357, 36, 74, "Input"],
Cell[4398, 123, 2011, 64, 155, "Input"],
Cell[6412, 189, 1421, 41, 99, "Input"],
Cell[7836, 232, 326, 13, 84, "Input"],
Cell[8165, 247, 276, 7, 48, "Input"],
Cell[8444, 256, 135, 2, 48, "Input"],
Cell[8582, 260, 2871, 84, 187, "Input"],
Cell[11456, 346, 176, 3, 48, "Input"],
Cell[11635, 351, 548, 16, 77, "Input"],
Cell[12186, 369, 1849, 46, 48, "Input"],
Cell[14038, 417, 2005, 51, 192, "Input"],
Cell[16046, 470, 5977, 158, 358, "Input"],
Cell[22026, 630, 144, 3, 48, "Input"],
Cell[22173, 635, 3961, 126, 199, "Input"],
Cell[26137, 763, 5880, 191, 299, "Input"],
Cell[32020, 956, 1583, 43, 105, "Input"],
Cell[33606, 1001, 1022, 29, 48, "Input"],
Cell[34631, 1032, 1054, 34, 97, "Input"],
Cell[35688, 1068, 1243, 35, 124, "Input"],
Cell[CellGroupData[{
Cell[36956, 1107, 161, 2, 38, "Subsubtitle"],
Cell[37120, 1111, 7423, 201, 337, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[44592, 1318, 90, 1, 71, "Title"],
Cell[44685, 1321, 1214, 27, 174, "Input"],
Cell[CellGroupData[{
Cell[45924, 1352, 503, 11, 74, "Input"],
Cell[46430, 1365, 1074, 27, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47541, 1397, 1036, 24, 149, "Input"],
Cell[48580, 1423, 2416, 65, 68, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51045, 1494, 318, 6, 146, "Title"],
Cell[51366, 1502, 372, 8, 48, "Input"],
Cell[CellGroupData[{
Cell[51763, 1514, 9815, 286, 374, "Input"],
Cell[61581, 1802, 9281, 270, 209, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70899, 2077, 10741, 312, 486, "Input"],
Cell[81643, 2391, 9869, 278, 256, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/TwistTools.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Basic operations on \[Eta]-functions*)


(* for a nicely formatted otput *)
MakeBoxes[\[Eta][a_List,b_List][u],TraditionalForm]:=SubsuperscriptBox[StyleBox["\[Eta]",FontColor->Orange],MakeBoxes[Grid[{b}],TraditionalForm],MakeBoxes[Grid[{a}],TraditionalForm]];
MakeBoxes[u,TraditionalForm]:=StyleBox["u",FontColor->Green];
MakeBoxes[\[Eta][a_List,b_List][u+c_],TraditionalForm]:=SubsuperscriptBox[SuperscriptBox[StyleBox["\[Eta]",FontColor->Orange],StyleBox["["<>ToString[2c/I]<>"]",FontColor->Red]],MakeBoxes[Grid[{b}],TraditionalForm],MakeBoxes[Grid[{a}],TraditionalForm]];


\[Eta][{},{}][u_]=1;


(* \[Eta]-functions as explicit sums *)
cut=100;

\[Eta]0[Z_List,S_List][u_]:=Block[{ns=Table[n\[Degree]\[Degree][i],{i,Length[Z]}],Sum1},
Sum1[Times@@(Z^ns)/Times@@((u+I ns)^S),Sequence@@Table[{ns[[i]],If[i==Length@ns,-1,ns[[i+1]]]+1,cut},{i,Length@ns,1,-1}]]/.Sum1->Sum
];


(* stuffle relations *)
Clear[GenerateTuplesGLM];
GenerateTuplesGLM[h_[{z1__},{s1__}],h_[{z2__},{s2__}]] := Block[{P,set1,set2,ind,withzero,x,tlen,e1,e2,H},
set1=P@@@({{z1},H/@{s1}}\[Transpose]);
set2=P@@@({{z2},H/@{s2}}\[Transpose]);
withzero[set_,len_]:=(ind=0;Permutations[Table[0,{len}]~Join~Table[x,{Length[set]}]]/.x:>(set[[Mod[ind++,Length[set]]+1]]));
Plus@@h@@@Transpose/@(Flatten[Table[
e1=withzero[set1,tlen-Length[set1]];
e2=withzero[set2,tlen-Length[set2]];
KroneckerProduct[Table[1,{Length[e2]}],e1]+KroneckerProduct[e2\[Transpose],Table[1,{Length[e1]}]]\[Transpose]/.{a1___,0,a2___}:>Sequence[]
,{tlen,Max[{Length[set1],Length[set2]}],Length[set1]+Length[set2]}],1]/.{P[a1_,a2_]+P[b1_,b2_]:>P[a1 b1,a2+ b2],2P[a1_,a2_]:>P[a1 a1,a2+ a2]}/.P->List/.H[a_]:>a)
];

etacomb={\[Eta][{Z1___},{A1___}][u_]\[Eta][{Z2___},{A2___}][u_]:>(GenerateTuplesGLM[Li[{Z1},{A1}],Li[{Z2},{A2}]]/.Li[a___]:>\[Eta][a][u]),
\[Eta][{Z1___},{A1___}][u_]^aa_:>\[Eta][{Z1},{A1}][u]^(aa-2)(GenerateTuplesGLM[Li[{Z1},{A1}],Li[{Z1},{A1}]]/.Li[a___]:>\[Eta][a][u])};


(* simplify eta with some indices equal to zero *)
etakillzero={\[Eta][{Z1___,z1_,z_,z2_,Z2___},{A1___,a1_,0,A2__}][u_]:>(-z/(z-1) \[Eta][{Z1,z1,z z2,Z2},{A1,a1,A2}][u]+1/(z-1) \[Eta][{Z1,z1 z,z2,Z2},{A1,a1,A2}][u])/;(0Z1)==(0 A1),
\[Eta][{Z1___,z1_,z_},{A1___,a1_,0}][u_]:>(-1/(z-1) \[Eta][{Z1,z1},{A1,a1}][u]+1/(z-1) \[Eta][{Z1,z1 z},{A1,a1}][u])
};

(* shifting the argument *)
etapp[u_]:={\[Eta][{Z___,z_},{A___,a_}][u]:>(Times@@{Z})z \[Eta][{Z,z},{A,a}][u+I]+Times@@{Z}/u^a \[Eta][{Z},{A}][u+I]};
etamm[u_]:={ \[Eta][{Z___,z_},{A___,a_}][u]:>1/((Times@@{Z})z) \[Eta][{Z,z},{A,a}][u-I]-1/(z (u-I)^a) \[Eta][{Z},{A}][u]};

(* derivatives *)
Derivative[1][\[Eta][{a__},{b__}]]:=(Sum[-{b}[[i]]\[Eta][{a},{b}+Table[Boole[j==i],{j,Length[{b}]}]][#],{i,Length[{b}]}])&;
Derivative[m_][\[Eta][{a__}, {b__}]][u_]/;m>1:=Expand[Derivative[m-1][\[Eta][{a}, {b}]'][u]];



(* etas at I give multiple zeta values *)
\[Eta][{a__},{b__}][I]:=(-I)^Total[{b}]Times@@{a} \[Zeta][Sequence@@({a}{b})];


(* ::Section:: *)
(*Operation \[CapitalSigma] on \[Eta]-functions*)


(* f[u]\[Congruent]\[CapitalSigma][h[u]] gives a solution to the equation f[u+i]-f[u]=h[u] *)


Clear[\[CapitalSigma]];
\[CapitalSigma][a_+b_]:=\[CapitalSigma][a]+\[CapitalSigma][b];
\[CapitalSigma][a_ b_]:=a \[CapitalSigma][b]/;FreeQ[a,u];
\[CapitalSigma]0[a_]:=a (-I u)/;FreeQ[a,u];
\[CapitalSigma][z_^(c_.-I u)(u+n_.)^s_]:=-z^(c-I u)\[Eta][{z},{-s}][u+n]/;s<0;
\[CapitalSigma][z_^(c_.+m_  u)(u+n_.)^s_]:=-z^c (z)^(m u)\[Eta][{z^(m I)},{-s}][u+n]/;s<0;

\[CapitalSigma][(u+n_.)^s_]:=-\[Eta][{1},{-s}][u+n]/;s<0;
\[CapitalSigma][z_^(c_.-I u) \[Eta][Z_List,S_List][u+m_.](u+n_.)^s_]:=-z^c z^(-I u)/Times@@Z \[Eta][Flatten[{Z,z/Times@@Z}],Flatten[{S,-s}]][u+n]/;(Expand[m-n]==I)&&s<0
\[CapitalSigma][ \[Eta][Z_List,S_List][u+m_.](u+n_.)^s_]:=-(1/Times@@Z)\[Eta][Flatten[{Z,1/Times@@Z}],Flatten[{S,-s}]][u+n]/;(Expand[m-n]==I)&&s<0
\[CapitalSigma][z_^(-I u) \[Eta][Z_List,S_List][u+m_.]]:=-(z^(-I u)/Times@@Z)\[Eta][Flatten[{Z,z/Times@@Z}],Flatten[{S,0}]][u+m-I]
\[CapitalSigma][Sinh[2\[Pi] u]a_.]:=Sinh[2\[Pi] u]\[CapitalSigma][a];
\[CapitalSigma][Coth[\[Pi] u]a_.]:=Coth[\[Pi] u]\[CapitalSigma][a];
\[CapitalSigma][0]=0;
(*powers*)
Table[ff[u_]=z\[Degree]^(-I u)Sum[a[i]u^i,{i,0,n\[Degree]}];
\[CapitalSigma][z\[Degree]_^(c\[Degree]_.-I u)u^n\[Degree]]=
ff[u]/.Solve[Series[(ff[u+I]-ff[u]-z\[Degree]^(c\[Degree]-I u)u^n\[Degree])/z\[Degree]^(-I u)//ExpandAll,{u,0,n\[Degree]}]==0//LogicalExpand,Table[a[i],{i,0,n\[Degree]}]][[1]],{n\[Degree],0,5}];
Table[ff[u_]=Sum[a[i]u^i,{i,1,n\[Degree]+1}];
\[CapitalSigma][u^n\[Degree]]=
ff[u]/.Solve[Series[ff[u+I]-ff[u]-u^n\[Degree]//ExpandAll,{u,0,n\[Degree]}]==0//LogicalExpand,Table[a[i],{i,1,n\[Degree]+1}]][[1]],{n\[Degree],0,5}];
\[CapitalSigma][v_^(-I u)u^a_.  \[Eta][{Z___,z_},{A___,b_}][u+n_.]]:=\[CapitalSigma][(v/(z (Times@@{Z})))^(-I u)u^a](z(Times@@{Z}))^(-I u)\[Eta][{Z,z},{A,b}][u+n]+\[CapitalSigma][(\[CapitalSigma][(v/(z (Times@@{Z})))^(-I u)u^a]/.u->u+I)(z(Times@@{Z}))^(-I u)(Times@@{Z}) \[Eta][{Z},{A}][u+n+I]/(u+n)^b];
\[CapitalSigma][u^a_.  \[Eta][{Z___,z_},{A___,b_}][u+n_.]]:=\[CapitalSigma][(1/(z (Times@@{Z})))^(-I u)u^a](z(Times@@{Z}))^(-I u)\[Eta][{Z,z},{A,b}][u+n]+\[CapitalSigma][(\[CapitalSigma][(1/(z (Times@@{Z})))^(-I u)u^a]/.u->u+I)(z(Times@@{Z}))^(-I u)(Times@@{Z}) \[Eta][{Z},{A}][u+n+I]/(u+n)^b]
\[CapitalSigma][ \[Eta][Z_List,S_List][u+m_.]]:=-(1/Times@@Z)\[Eta][Flatten[{Z,1/Times@@Z}],Flatten[{S,0}]][u+m-I]
\[CapitalSigma][\[Eta][{1},{1}][u]]=(-I u-1)\[Eta][{1},{1}][u]- u;


(* inverse of \[CapitalSigma] *)
\[CapitalDelta][arg_]:=(arg/.u->u+I)-arg//Simplify;


==> anc/TwistToolsUseExample.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     22763,        816]
NotebookOptionsPosition[     20672,        739]
NotebookOutlinePosition[     21051,        755]
CellTagsIndexPosition[     21008,        752]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Load package", "Section",
 CellChangeTimes->{{3.6479541091011076`*^9, 3.6479541149316444`*^9}}],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<TwistPackage1.m\>\""}],
   "]"}]], "Input",
 CellChangeTimes->{{3.6479540880830803`*^9, 3.6479541027428617`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Basic properties of \[Eta]-functions\
\>", "Section",
 CellChangeTimes->{{3.647954124109768*^9, 3.647954130075742*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"notation", " ", "for", " ", "eta"}], "-", "functions"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"z1", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", "u", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
    RowBox[{"u", "+", "I"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.64795414862812*^9, 3.6479541711652975`*^9}, {
  3.647955760864215*^9, 3.6479557611734247`*^9}}],

Cell[BoxData[
 FormBox[
  SubsuperscriptBox[
   StyleBox["\[Eta]",
    FontColor->RGBColor[1, 0.5, 0]], 
   TagBox[GridBox[{
      {"2", "3"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], 
   TagBox[GridBox[{
      {"z1", "z2"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.6479541659927073`*^9, 3.6479541715655603`*^9}, 
   3.6479557616887655`*^9}],

Cell[BoxData[
 FormBox[
  SubsuperscriptBox[
   SuperscriptBox[
    StyleBox["\[Eta]",
     FontColor->RGBColor[1, 0.5, 0]], 
    StyleBox[
     RowBox[{"[", "2", "]"}],
     FontColor->RGBColor[1, 0, 0]]], 
   TagBox[GridBox[{
      {"1", "2"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], 
   TagBox[GridBox[{
      {"x", "y"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.6479541659927073`*^9, 3.6479541715655603`*^9}, 
   3.6479557616907654`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"stuffle", " ", "relations"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "[", "u", "]"}], 
    RowBox[{
     RowBox[{"\[Eta]", "[", 
      RowBox[{
       RowBox[{"{", "z", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}], "[", "u", "]"}]}], "/.", 
   "etacomb"}]}]], "Input",
 CellChangeTimes->{{3.6479551438662825`*^9, 3.647955178144159*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SubsuperscriptBox[
    StyleBox["\[Eta]",
     FontColor->RGBColor[1, 0.5, 0]], 
    TagBox[GridBox[{
       {"2", "4"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], 
    TagBox[GridBox[{
       {"x", 
        RowBox[{"y", " ", "z"}]}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]], "+", 
   SubsuperscriptBox[
    StyleBox["\[Eta]",
     FontColor->RGBColor[1, 0.5, 0]], 
    TagBox[GridBox[{
       {"3", "3"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], 
    TagBox[GridBox[{
       {
        RowBox[{"x", " ", "z"}], "y"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]], "+", 
   SubsuperscriptBox[
    StyleBox["\[Eta]",
     FontColor->RGBColor[1, 0.5, 0]], 
    TagBox[GridBox[{
       {"2", "3", "1"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], 
    TagBox[GridBox[{
       {"x", "y", "z"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]], "+", 
   SubsuperscriptBox[
    StyleBox["\[Eta]",
     FontColor->RGBColor[1, 0.5, 0]], 
    TagBox[GridBox[{
       {"2", "1", "3"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], 
    TagBox[GridBox[{
       {"x", "z", "y"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]], "+", 
   SubsuperscriptBox[
    StyleBox["\[Eta]",
     FontColor->RGBColor[1, 0.5, 0]], 
    TagBox[GridBox[{
       {"1", "2", "3"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], 
    TagBox[GridBox[{
       {"z", "x", "y"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.647955162058421*^9, 3.6479551660791044`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"remove", " ", "zero", " ", "indices"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "0"}], "}"}]}], "]"}], "[", "u", "]"}], "/.", 
   "etakillzero"}]}]], "Input",
 CellChangeTimes->{{3.647955195824958*^9, 3.6479552074477096`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    SubsuperscriptBox[
     StyleBox["\[Eta]",
      FontColor->RGBColor[1, 0.5, 0]], 
     TagBox[GridBox[{
        {"2"}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     TagBox[GridBox[{
        {
         RowBox[{"x", " ", "y"}]}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]], 
    RowBox[{"y", "-", "1"}]], "-", 
   FractionBox[
    SubsuperscriptBox[
     StyleBox["\[Eta]",
      FontColor->RGBColor[1, 0.5, 0]], 
     TagBox[GridBox[{
        {"2"}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     TagBox[GridBox[{
        {"x"}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]], 
    RowBox[{"y", "-", "1"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.6479551964023504`*^9, 3.6479552003639812`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"shifting", " ", "the", " ", "argument"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "[", 
     RowBox[{"u", "-", "I"}], "]"}], "/.", 
    RowBox[{"etapp", "[", 
     RowBox[{"u", "-", "I"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "[", 
     RowBox[{"u", "+", "I"}], "]"}], "//.", 
    RowBox[{"etamm", "[", 
     RowBox[{"u", "+", "I"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.647955222873005*^9, 3.647955284027802*^9}, 
   3.647955386747507*^9, {3.647956022438607*^9, 3.647956033051688*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"x", " ", "y", " ", 
    SubsuperscriptBox[
     StyleBox["\[Eta]",
      FontColor->RGBColor[1, 0.5, 0]], 
     TagBox[GridBox[{
        {"2", "1"}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     TagBox[GridBox[{
        {"x", "y"}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]]}], "+", 
   FractionBox[
    RowBox[{"x", " ", 
     SubsuperscriptBox[
      StyleBox["\[Eta]",
       FontColor->RGBColor[1, 0.5, 0]], 
      TagBox[GridBox[{
         {"2"}
        },
        AutoDelete->False,
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], 
      TagBox[GridBox[{
         {"x"}
        },
        AutoDelete->False,
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]]}], 
    RowBox[{
     StyleBox["u",
      FontColor->RGBColor[0, 1, 0]], "-", "\[ImaginaryI]"}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.6479552272279034`*^9, 3.647955259604506*^9}, 
   3.6479553871707883`*^9, {3.647956030492981*^9, 3.647956039189783*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    SubsuperscriptBox[
     StyleBox["\[Eta]",
      FontColor->RGBColor[1, 0.5, 0]], 
     TagBox[GridBox[{
        {"2", "1"}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     TagBox[GridBox[{
        {"x", "y"}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]], 
    RowBox[{"x", " ", "y"}]], "-", 
   FractionBox[
    RowBox[{
     FractionBox[
      SubsuperscriptBox[
       StyleBox["\[Eta]",
        FontColor->RGBColor[1, 0.5, 0]], 
       TagBox[GridBox[{
          {"2"}
         },
         AutoDelete->False,
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"], 
       TagBox[GridBox[{
          {"x"}
         },
         AutoDelete->False,
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
        "Grid"]], "x"], "-", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox[
        StyleBox["u",
         FontColor->RGBColor[0, 1, 0]], "2"], " ", "x"}]]}], 
    RowBox[{
     StyleBox["u",
      FontColor->RGBColor[0, 1, 0]], " ", "y"}]]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.6479552272279034`*^9, 3.647955259604506*^9}, 
   3.6479553871707883`*^9, {3.647956030492981*^9, 3.6479560392098064`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "derivative", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Eta]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}]}], "]"}], "[", "u", "]"}], "//", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"#", ",", "u"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.647955402029704*^9, 3.647955418518707*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    SubsuperscriptBox[
     StyleBox["\[Eta]",
      FontColor->RGBColor[1, 0.5, 0]], 
     TagBox[GridBox[{
        {"2", "2"}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     TagBox[GridBox[{
        {"x", "y"}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]]}], "-", 
   RowBox[{"2", " ", 
    SubsuperscriptBox[
     StyleBox["\[Eta]",
      FontColor->RGBColor[1, 0.5, 0]], 
     TagBox[GridBox[{
        {"3", "1"}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     TagBox[GridBox[{
        {"x", "y"}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.6479554118812847`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The operation \[CapitalSigma]", "Section",
 CellChangeTimes->{{3.6479555039156857`*^9, 3.6479555140414486`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "u", "]"}], "\[Congruent]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalSigma]", "[", 
       RowBox[{"h", "[", "u", "]"}], "]"}], " ", "gives", " ", "a", " ", 
      "solution", " ", "to", " ", "the", " ", "equation", " ", 
      RowBox[{"f", "[", 
       RowBox[{"u", "+", "i"}], "]"}]}], "-", 
     RowBox[{"f", "[", "u", "]"}]}]}], "=", 
   RowBox[{"h", "[", "u", "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.647955517862993*^9, 3.6479555553487244`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]", "[", 
  RowBox[{"h", "[", "u", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6479558481434546`*^9, 3.6479558504990225`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"\[CapitalSigma]", "(", 
   RowBox[{"h", "(", 
    StyleBox["u",
     FontColor->RGBColor[0, 1, 0]], ")"}], ")"}], TraditionalForm]], "Output",
 CellChangeTimes->{3.647955850756193*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]", "[", "u", "]"}]], "Input",
 CellChangeTimes->{{3.647955557082878*^9, 3.647955559852723*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     StyleBox["u",
      FontColor->RGBColor[0, 1, 0]], "2"]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      StyleBox["u",
       FontColor->RGBColor[0, 1, 0]], "2"]}], "2"]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.64795556014093*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"we", " ", "can", " ", "check"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6479555654174433`*^9, 3.6479555707560034`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalSigma]", "[", "u", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"u", "\[Rule]", 
       RowBox[{"u", "+", "I"}]}], "}"}]}], ")"}], "-", 
   RowBox[{"\[CapitalSigma]", "[", "u", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.647955574923787*^9, 3.6479555868997726`*^9}}],

Cell[BoxData[
 FormBox[
  StyleBox["u",
   FontColor->RGBColor[0, 1, 0]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.647955583928787*^9, 3.6479555871369276`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"some", " ", "examples"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6479555994571543`*^9, 3.6479556085472136`*^9}, {
  3.647955679492556*^9, 3.6479556854345226`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]", "[", 
  RowBox[{
   RowBox[{"z", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "u"}], ")"}]}], " ", 
   RowBox[{"u", "^", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.647955610268366*^9, 3.6479556548210893`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["z", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", 
     StyleBox["u",
      FontColor->RGBColor[0, 1, 0]]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       StyleBox["u",
        FontColor->RGBColor[0, 1, 0]], "2"], 
      RowBox[{"z", "-", "1"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       StyleBox["u",
        FontColor->RGBColor[0, 1, 0]], " ", "z"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "1"}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{"z", "+", "1"}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "1"}], ")"}], "3"]]}], ")"}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.647955618150622*^9, 3.6479556550912695`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"gives", " ", "an", " ", "eta"}], "-", "function"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"\[CapitalSigma]", "[", 
   RowBox[{
    RowBox[{"z", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "u"}], ")"}]}], " ", "/", 
    RowBox[{"u", "^", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.647955691563613*^9, 3.647955701867486*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      StyleBox["u",
       FontColor->RGBColor[0, 1, 0]]}]]}], " ", 
   SubsuperscriptBox[
    StyleBox["\[Eta]",
     FontColor->RGBColor[1, 0.5, 0]], 
    TagBox[GridBox[{
       {"2"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], 
    TagBox[GridBox[{
       {"z"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]]}], TraditionalForm]], "Output",
 CellChangeTimes->{3.6479556919188423`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e1", "=", 
  RowBox[{"\[CapitalSigma]", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}]}], "]"}], "[", 
     RowBox[{"u", "+", "I"}], "]"}], "/", 
    RowBox[{"(", "u", ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6479557273635*^9, 3.647955834003023*^9}, {
  3.6479558997558885`*^9, 3.64795594547408*^9}, {3.647955984283156*^9, 
  3.6479559846904197`*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    SubsuperscriptBox[
     StyleBox["\[Eta]",
      FontColor->RGBColor[1, 0.5, 0]], 
     TagBox[GridBox[{
        {"3", "3", "1"}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"], 
     TagBox[GridBox[{
        {"x", "y", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]]}
       },
       AutoDelete->False,
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]], 
    RowBox[{"x", " ", "y"}]]}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.647955741035985*^9, {3.6479557716604185`*^9, 3.6479558344373064`*^9}, {
   3.6479559017422123`*^9, 3.647955945757262*^9}, 3.6479559849485908`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"we", " ", "can", " ", "check"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6479559483409853`*^9, 3.6479559516982327`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"e1", "/.", 
       RowBox[{"u", "\[Rule]", 
        RowBox[{"u", "+", "I"}]}]}], ")"}], "-", "e1"}], ")"}], "/.", 
   RowBox[{"etapp", "[", "u", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.647955954496091*^9, 3.6479559994092464`*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox[
   SubsuperscriptBox[
    SuperscriptBox[
     StyleBox["\[Eta]",
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      RowBox[{"[", "2", "]"}],
      FontColor->RGBColor[1, 0, 0]]], 
    TagBox[GridBox[{
       {"3", "3"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"], 
    TagBox[GridBox[{
       {"x", "y"}
      },
      AutoDelete->False,
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
     "Grid"]], 
   StyleBox["u",
    FontColor->RGBColor[0, 1, 0]]], TraditionalForm]], "Output",
 CellChangeTimes->{{3.647955959448395*^9, 3.647955999790496*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1271, 867},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
Magnification->1.5000001192092896`,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 101, 1, 130, "Section"],
Cell[683, 25, 215, 5, 45, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[935, 35, 129, 3, 130, "Section"],
Cell[CellGroupData[{
Cell[1089, 42, 774, 24, 104, "Input"],
Cell[1866, 68, 555, 18, 54, "Output"],
Cell[2424, 88, 656, 22, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3117, 115, 617, 19, 75, "Input"],
Cell[3737, 136, 2335, 80, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6109, 221, 459, 14, 75, "Input"],
Cell[6571, 237, 1111, 38, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7719, 280, 971, 29, 104, "Input"],
Cell[8693, 311, 1277, 43, 77, "Output"],
Cell[9973, 356, 1459, 50, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11469, 411, 476, 14, 75, "Input"],
Cell[11948, 427, 1024, 35, 54, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13021, 468, 118, 1, 130, "Section"],
Cell[13142, 471, 555, 14, 45, "Input"],
Cell[CellGroupData[{
Cell[13722, 489, 166, 3, 45, "Input"],
Cell[13891, 494, 219, 6, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14147, 505, 134, 2, 45, "Input"],
Cell[14284, 509, 357, 13, 71, "Output"]
}, Open  ]],
Cell[14656, 525, 171, 3, 45, "Input"],
Cell[CellGroupData[{
Cell[14852, 532, 373, 10, 45, "Input"],
Cell[15228, 544, 170, 4, 44, "Output"]
}, Open  ]],
Cell[15413, 551, 215, 4, 45, "Input"],
Cell[CellGroupData[{
Cell[15653, 559, 280, 8, 45, "Input"],
Cell[15936, 569, 896, 30, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16869, 604, 441, 13, 75, "Input"],
Cell[17313, 619, 686, 24, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18036, 648, 539, 15, 45, "Input"],
Cell[18578, 665, 790, 24, 98, "Output"]
}, Open  ]],
Cell[19383, 692, 171, 3, 45, "Input"],
Cell[CellGroupData[{
Cell[19579, 699, 350, 10, 45, "Input"],
Cell[19932, 711, 712, 24, 77, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/readme.txt <==
The attached Mathematica files supplement the paper "Quantum Spectral Curve for a Cusped Wilson Line in N=4 SYM" by N. Gromov and F. Levkovich-Maslyuk.

The file CuspDataset.nb contains numerical data for the generalized cusp anomalous dimension, which is shown in the paper in Table 1 (where precision is lowered to fit the page) and on Figure 3.

The file NearBPSWeakCoupling.nb contains the tools needed to generate the weak coupling expansion of our all-loop result (3.79) for the anomalous dimension at order (phi-theta)^2 in the near-BPS limit.

The file TwistTools.m contains tools which should be useful for a perturbative weak-coupling solution of the Quantum Spectral Curve. In particular it implements various operations on generalized eta-functions (see Appendix F). Usage of this package is demonstrated in the file TwistToolsUseExample.nb . 




